UltraPINK -- New possibilities to explore Self-Organizing Kohonen Maps

Unsupervised learning algorithms like self-organizing Kohonen maps are a promising approach to gain an overview among massive datasets. With UltraPINK, researchers can train, inspect, and explore self-organizing maps, whereby the toolbox of interaction possibilities grows continually. Key feature of UltraPINK is the consideration of versality in astronomical data. By keeping the operations as abstract as possible and using design patterns meant for abstract usage, we ensure that data is compatible with UltraPINK, regardless of its type, formatting, or origin. Future work on the application will keep extending the catalogue of exploration tools and the interfaces towards other established applications to process astronomical data. Ultimatively, we aim towards a solid infrastructure for data analysis in astronomy.

==> ascl.py <==
#! /usr/bin/env python
#
#   quick helper code for ASCL editing (Teuben/Allen)
#   is really part of the git module 'teuben/ascl-tools' but placed here
#   for convenience
#
#   Typical usage:
#         ./ascl.py sample.tex
#   will return a somewhat noisy list of the lines that potentially need
#   a set of %\ooindex{} entries for the ADASS proceedings to make the ASCL index.
#         ./ascl.py codename
#   returns 
#
#   @todo:  terminal markers highlight?
#           use puncuation to break words?  NO
#           won't catch "MIRIAD's" - should we search for    KEYWORD's as well
#           won't catch MIRIAD\footnote
#
#   Version:     25-jan-2014 for ADASS2013 proceedings
#                21-aug-2016 try to find alternate ascl2.txt from the pathname if a local version not present
#                            convert to python3
#                12-dec-2018 integrating into ADASSProceedings/Author_Template for the 2018 proceedings
#                 6-oct-2020 allow asclKeywords with codes that contain a space (by using a 2nd :)

from __future__ import print_function

import sys
import os

debug   = False
punct   = ['.', ',', '/', ':', ';', '{', '}', '@', '(', ')', '[', ']', '\\', '\'', '"', '!']


def printf(format, *args):
    sys.stdout.write(format % args)

def parse1(file):
    fp = open(file,'r')
    lines = fp.readlines()
    fp.close()
    print("Found %d lines in %s" % (len(lines),file))
    # look for
    #     <tr><td>ascl:1102.023</td><td>21cmFAST:
    magic = '<tr><td>ascl:'
    len1 = len(magic)
    codes = {}
    for line in lines:
        if line[0:len1] == magic:
            line1 = line[len1:80]
            id = line1[0:8]
            tmp     = line1[17:80]
            # print "    ",line1[0:50]
            ic = tmp.find(':')
            code = tmp[0:ic]
            code_words = code.split()
            codes[code] = id
            if len(code_words) > 1:
                print('# ascl:'+id,code)
            else:
                print('ascl:'+id,code)
    print('Found %d code entries' % len(codes))
    return codes

def parse2(file):
    """ read quick index for ADASS """
    fp = open(file,'r')
    lines = fp.readlines()
    fp.close()
    codes = {}
    # file has     "ascl:1234.123 Code_Name"
    # oct-2020     "ascl:1234.123 Code Name:Comments" to deal with spaces in code names
    for line in lines:
        if line[0] == '#': continue
        words = line.split(':')
        aid = words[1].split()[0]                # ascl id, e.g.  "1234.123"
        acn = ' '.join(words[1].split()[1:])     # code name, but wow, look at this construct
        codes[acn.lower()] = "\\ooindex{%s, ascl:%s}" % (acn,aid)
        #print(aid,acn)
        #
        #   OLD pre-2020 style
        #codename = words[1].lower()
        #codes[codename] = "\\ooindex{%s, %s}" % (words[1],words[0])

    return codes

def parse3(file,codes):
    """
    codename ->   codename\ooindex{codename, ascl_id}
    """
    fp = open(file,'r')
    lines = fp.readlines()
    fp.close()
    if debug: print(codes)
    for line in lines:
        print('LINE: ',line)
        line2 = ''
        has_a_code = False
        words = line.split(' ,')
        for word in words:
            print('WORD: ',word)
            if word in codes: 
                has_a_code = True
                line2 = line2 + "%s\\ooindex{%s, %s} " % (word,word,codes[word])
            else:
                line2 = line2 + word + " "
        if has_a_code:
            print("# " + line)
            print(line2)
        else:
            print(line)


def wclean(word):
    """make clean punctuation-free words
    """
    w = word.lower()
    len1 = len(punct)
    # remove iteratively, all punctuation at the start
    while True:
        done = True
        for p in punct:
            if w[0] == p:
                w = w[1:]
                done = False
                if len(w) == 0:
                    return w
                break
        if done:
            break
    len2 = len(w)
    if len2 == 0:
        return w
    # remove iteratively, all punctuation from the end
    while True:
        done = True
        for p in punct:
            if w[-1:] == p:
                w = w[:-1]
                done = False
                break
        if done:
            break
    return w


def parse4(file,codes,comment):
    """
    codename ->   codename\ooindex{codename, ascl_id}

    codename ->
    %
    """
    fp = open(file,'r')
    lines = fp.readlines()
    fp.close()
    if debug: print(codes)
    ln = 0
    for line in lines:
        ln = ln + 1
        if debug: print('LINE: '+line)
        line2 = ''
        has_a_code = False
        words = line.split()
        for dword in words:
            word = wclean(dword)
            if debug: print('WORD: ',dword,word)
            #if codes.has_key(word):                        # not python3
            if word in codes:
                has_a_code = True
                line2 = line2 +  comment + "%s \n" % (codes[word])
        if has_a_code:
            print("#[%d] %s" % (ln,line))
            print(line2)
        else:
            if debug: print(line)
    ns = 0
    for line in lines:
        if line.find('\ooindex{') > 0:
            ns = ns + 1
    if ns>0:
        print("Warning: I already found %d ASCL entries" % ns)
        for line in lines:
            if line.find('\ooindex{') > 0:
                print(line.strip())
        


#parse3('sample.tex',codes)

if __name__ == '__main__':
    comment = '%'                        # pick '%' or ''
    afile = 'asclKeywords.txt'
    if len(sys.argv) == 1:
        print("Usage: %s tex_file" % sys.argv[0])
        print("")
        print("Scans tex_file for occurences of ASCL code names, and prints out the ")
        print("corresponding %\ooindex{NAME, ascl:yymm:nnn} to be cut and pasted into tex_file")
        print("including the line number and text that triggered the match")
        print("Lookup table of codes in %s" % afile)
        sys.exit(0)

        
    filename = sys.argv[1]
    if os.path.exists(filename):
        if False:
            codes = parse1('ascl.php')
        else:
            codes = parse2(afile)
        parse4(filename,codes,comment)
    else:
        # could try grepping this as a word in 'afile'
        codename = filename.lower()
        #
        codes = parse2(afile)
        if codename in codes:
            print(codename,codes[codename])
        

